Beyond Positional Encoding: A 5D Spatio-Directional Hash Encoding

In this work, we propose a new spatio-directional neural encoding that is compact and efficient, and supports all-frequency signals in both space and direction. Current learnable encodings focus on Cartesian orthonormal spaces, which have been shown to be useful for representing high-frequency signals in the spatial domain. However, directly applying these encodings in the directional domain results in distortions, singularities, and discontinuities. As a result, most related works have used more traditional encodings for the directional domain, which lack the expressivity of learnable neural encodings. We address this by proposing a new angular encoding that generalizes the hash-grid approach from proach from M\"uller et al. [2022] to the directional domain by encoding directions using a hierarchical geodesic grid. Each vertex in the geodesic grid stores a learnable latent parameter, which is used to feed a neural network. Armed with this directional encoding, we propose a five-dimensional encoding for spatio-directional signals. We demonstrate that both encodings significantly outperform other hash-based alternatives. We apply our five-dimensional encoding in the context of neural path guiding, outperforming the state of the art by up to a factor of 2 in terms of variance reduction for the same number of samples.

==> code/hashgridsphere_concise.py <==
def hash_grid_sphere_encoding(|$\mathbf{x}$|, |$\mathbf{d}$|):
    # Encoding features for all levels
    |$\mathbf{f}$| = []
    # Initialize with base icosahedron (Level 0)
    # Returns triangle vertices, barycentric weights, and face index
    |$\mathbf{v_{tri}}$|, |$\boldsymbol{\beta}$| = icosahedron_intersection(|$\mathbf{d}$|)
    |$l_d$| = 0  # Current directional level
    for l in range(|$L$|):
        # --- Spatial Discretization ---
        scale = calculate_scale(l)
        |$\mathbf{x_{scaled}}$| = |$\mathbf{x}$| * scale
        |$\mathbf{x_{floor}}$| = floor(|$\mathbf{x_{scaled}}$|)
        |$\mathbf{w}$| = |$\mathbf{x_{scaled}}$| - |$\mathbf{x_{floor}}$|
        # --- Features Interpolation ---
        |$\mathbf{f}_l$| = 0.0
        for |$\mathbf{c}$| in corners(|$\mathbf{x_{floor}}$|): # 8 voxel corners
            |$w_\mathbf{c}$| = trilinear_weight(|$\mathbf{w}$|, |$\mathbf{c}$|)
            for i in range(3): # 3 triangle vertices
                |$\mathbf{v}$| = |$\mathbf{v_{tri}}$|[i]
                idx = |$\Phi_l(\mathbf{c}, \mathbf{v})$|
                |$\mathbf{f}_l$| += |$w_\mathbf{c}$| * |$\boldsymbol{\beta}$|[i] * |$\theta_l$|[idx]
        |$\mathbf{f}$| += [|$\mathbf{f}_l$|] # Features concatenation
        # --- Directional Refinement (if needed for next level) ---
        # Advance directional level according to |$m: l \mapsto l_d$|
        if l < |$L$| - 1 and m(l + 1) > |$l_d$|:
            |$\mathbf{v_{tri}}$|, |$\boldsymbol{\beta}$| = refine_triangle(|$\mathbf{v_{tri}}$|, |$\mathbf{d}$|)
            |$l_d$| += 1
    return |$\mathbf{f}$|

==> code/hashsphere_concise.py <==
def hash_sphere_encoding(|$\mathbf{d}$|):
    # Encoding features for all levels
    |$\mathbf{f}$| = []
    # Initialize with base icosahedron (Level 0)
    |$\mathbf{v_{tri}}$|, |$\boldsymbol{\beta}$| = icosahedron_intersection(|$\mathbf{d}$|)
    for l in range(|$L$|):
        # --- Barycentric Features Interpolation ---
        |$\mathbf{f}_l$| = 0.0
        for i in range(3): # 3 triangle vertices
            |$\mathbf{v_i}$| = |$\mathbf{v_{tri}}$|[i]
            idx = |$\Phi_l(\mathbf{v_i})$|
            |$\mathbf{f}_l$| += |$\boldsymbol{\beta}$|[i] * |$\theta_l$|[idx]
        |$\mathbf{f}$| += [|$\mathbf{f}_l$|] # Features concatenation
        # --- Directional Refinement ---
        if l < |$L$| - 1:
            |$\mathbf{v_{tri}}$|, |$\boldsymbol{\beta}$| = refine_triangle(|$\mathbf{v_{tri}}$|, |$\mathbf{d}$|)
    return |$\mathbf{f}$|

==> code/hashsphere_utils.py <==
def icosahedron_intersection(|$\mathbf{d}$|):
    # Find which of the 20 icosahedron faces contains direction |$\mathbf{d}$|
    best_face = |$\text{argmax}_{f}$| dot(|$\mathbf{d}$|, |$\mathbf{n}_f$|)  # |$\mathbf{n}_f$| = face normal
    
    # Get the 3 vertices of the enclosing triangle
    |$\mathbf{v}_0$|, |$\mathbf{v}_1$|, |$\mathbf{v}_2$| = vertices_of_face(best_face)
    
    # Compute barycentric coordinates Möller–Trumbore algorithm,
    # ray from origin along |$\mathbf{d}$| intersects triangle
    |$\mathbf{e}_1$|, |$\mathbf{e}_2$| = |$\mathbf{v}_1$| - |$\mathbf{v}_0$|, |$\mathbf{v}_2$| - |$\mathbf{v}_0$|
    |$\mathbf{h}$| = cross(|$\mathbf{d}$|, |$\mathbf{e}_2$|)
    |$\beta_1$| = dot(-|$\mathbf{v}_0$|, |$\mathbf{h}$|) / dot(|$\mathbf{e}_1$|, |$\mathbf{h}$|)
    |$\beta_2$| = dot(|$\mathbf{d}$|, cross(-|$\mathbf{v}_0$|, |$\mathbf{e}_1$|)) / dot(|$\mathbf{e}_1$|, |$\mathbf{h}$|)
    |$\beta_0$| = 1 - |$\beta_1$| - |$\beta_2$|
    
    return (|$\mathbf{v}_0$|, |$\mathbf{v}_1$|, |$\mathbf{v}_2$|), (|$\beta_0$|, |$\beta_1$|, |$\beta_2$|)


def refine_triangle(|$\mathbf{v_{tri}}$|, |$\mathbf{d}$|):
    |$\mathbf{v}_0$|, |$\mathbf{v}_1$|, |$\mathbf{v}_2$| = |$\mathbf{v_{tri}}$|
    
    # Compute edge midpoints (projected onto unit sphere)
    |$\mathbf{a}$| = normalize(|$\mathbf{v}_0$| + |$\mathbf{v}_1$|)
    |$\mathbf{b}$| = normalize(|$\mathbf{v}_1$| + |$\mathbf{v}_2$|)
    |$\mathbf{c}$| = normalize(|$\mathbf{v}_2$| + |$\mathbf{v}_0$|)
    
    # Find which sub-triangle contains |$\mathbf{d}$|
    # Four sub-triangles:
    # (|$\mathbf{v}_0$|,|$\mathbf{a}$|,|$\mathbf{c}$|),
    # (|$\mathbf{v}_1$|,|$\mathbf{b}$|,|$\mathbf{a}$|),
    # (|$\mathbf{v}_2$|,|$\mathbf{c}$|,|$\mathbf{b}$|),
    # (|$\mathbf{a}$|,|$\mathbf{b}$|,|$\mathbf{c}$|)
    for (|$\mathbf{u}_0$|, |$\mathbf{u}_1$|, |$\mathbf{u}_2$|) in sub_triangles:
        |$\boldsymbol{\beta}$| = barycentric(|$\mathbf{d}$|, |$\mathbf{u}_0$|, |$\mathbf{u}_1$|, |$\mathbf{u}_2$|)
        if all(|$\boldsymbol{\beta}$| >= 0):
            return (|$\mathbf{u}_0$|, |$\mathbf{u}_1$|, |$\mathbf{u}_2$|), |$\boldsymbol{\beta}$|
